Density Distribution in Soft Matter Crystals and Quasicrystals

The density distribution in solids is often represented as a sum of Gaussian peaks (or similar functions) centred on lattice sites or via a Fourier sum. Here, we argue that representing instead the $\mathit{logarithm}$ of the density distribution via a Fourier sum is better. We show that truncating such a representation after only a few terms can be highly accurate for soft matter crystals. For quasicrystals, this sum does not truncate so easily, nonetheless, representing the density profile in this way is still of great use, enabling us to calculate the phase diagram for a 3-dimensional quasicrystal forming system using an accurate non-local density functional theory.

==> anc/PRL_Code_ver_2.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% MATLAB code which solves the Strongly Nonlinear version of Density      %
% Functional Theory (DFT) for the Face-Centred cubic (FCC) crystal in the %
% case of Generalised Exponential of power 4 (GEM-4) interations          %
%                                                                         %
% The paper this work is based on appears in:                             %
%   P. Subramanian et. al. "The density distribution in soft matter       %
%   crystals and quasicrystals", Phys. Rev. Lett, ???????                 %
% and its supplementary material, which you should cite if you use        %
% this code or an altered version.                                        %
%                                                                         %
% This code was written by Daniel Ratliff and Priya Subramanian, so for   %
% questions on this code or corrections/optimisations, please don't       %
% hesitate to drop us a line at danieljamesratliff@gmail.com              %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% 0. Assigning variables for computational domain and branch specifications

%We start by setting the box parameters, including the size of the cell
% (Lx,Ly,Lz) and the resolution (Nx,Ny,Nz). We also save a copy of the
% initial size of the cell (Lx0,Ly0,Lz0), since the box size will change
% under minimization. We choose double the natural periodic cell for an FCC
% crystal and the resolution to be 12 points per unit

Lx =  2*sqrt(3);        Ly = 2*sqrt(3);         Lz = 2*sqrt(3);
Lx0 = Lx;               Ly0 = Ly;               Lz0 = Lz;
Nx = round(12*Lx);      Ny = round(12*Ly);      Nz = round(12*Lz);

%Add these to a structure, Boxparams, so that it can be passed a lot easier into
%functions

Boxparams.Lx0 = Lx; Boxparams.Lx = Lx;  Boxparams.Nx = Nx;
Boxparams.Ly0 = Ly; Boxparams.Ly = Ly;  Boxparams.Ny = Ny;
Boxparams.Lz0 = Lz; Boxparams.Lz = Lz;  Boxparams.Nz = Nz;

% Here we choose the order of the Strongly Nonlinear theory (SNLT) - namely, how
% many modes are to be considered in the expansion (1) in the Supplementary
% material
order = 3;

%We also load a table of pair potential values for the GEM-4 potential from
%the GEM-4_data file. Note: this could be generated in this code if one so
%pleased
GEM4 = load('GEM4_data.mat','mat');
VectorStructure.potential = GEM4.mat;

% We now set the solution branch details. The branch is computed following
% the amplitude of the |k|=1 mode phi_1, as this is monotonic unlike the chemical
% potential mu, meaning that arclength continuation is not required.
% Therefore, we set the following:

stepsize = 0.01;        %spacing of phi_1 values on the branch
nosteps = 100;          %how many steps along the branch we go
startval = 0.005;       %The starting point on the branch

% Therefore, the branch will go from phi_1 = startval to 
% phi_1 =startval+(nosteps-1)*stepsize

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% 1. Defining and generating the Reciprocal Lattice Vectors (RLV)

%In this section, we will be creating the set of reciprocal lattice vectors
%that the SNLT will utilise. The theory underpinning this section can be
%found in the supplementary material in paragraph 3 of the implementation.

% We start by selecting a basis set of vectors, the Principle Lattice
% Vectors (PLVs). In this code, the FCC crystal is selected and has the
% basis as written in equation (S2) (including the bulk mode represented by the 0 vector). 
% For book-keeping, we also assign the "order" of each vector according to
% the theory
% So, each row contains [x-component  y-component   x-component   order] 

RLV =  [0                 0                0             0 ;
    1       1       1        1 ;
    1       1      -1        1 ;
    1      -1      -1        1 ;
    1      -1       1        1 ;
    -1      -1      -1        1 ;
    -1      -1       1        1 ;
    -1       1      1        1 ;
    -1       1      -1        1 ];


%Now, add all the combinations of these, and to do this we need to extract
%the first modes to add at each order, these will then be used to generate
%the subsequent orders of the RLV lattice, as defined in the supplementary
%material

Order1Mat = permute(RLV(2:end,:),[3,2,1]);

% The following loop performs the following iteration scheme, starting with
% the PLVs:
% 1) To each lattice vector labelled with the highest order value,
% add each of the nonzero PLVs to it
% 2) from all of these results, retain only the unique results which differ
% from the set of lattice vectors you started with
% 3) Add these new lattice to the list of lattice vectors, and label these
% with an order value one higher than the previous order
%
% This iteration continues until the set of lattice vectors of the desired
% order are obtained
for order_ind = 1:order-1
    
    %Find the modes of the previous order
    [rowind,~] = find(RLV(:,end)==order_ind);
    
    %Add to each of these the nonzero PLVs, to get the next order terms. The 8
    %here is because there are 8 non-zero RLV vectors 
    Sum_Mat = repmat(RLV(rowind,:),[1,1,8])+Order1Mat;
    
    %Reshape these into the same format as the RLV list
    Sum_Mat_reshaped = reshape(permute(Sum_Mat,[2,1,3]),size(Sum_Mat,2),[])';
    
    %A lot of these sums will cause repeats of a) previous lattice modes
    %and b) of modes computed at this order. Remove these using unique to
    %remove the repeats (ignoring the order values)
    ScrubMat = unique(cat(1,RLV(:,1:end-1),Sum_Mat_reshaped(:,1:end-1)),'rows','stable');
    
    %Then, skim off the old ones (which will have all be unique by
    %construction) and extract those at the bottom of the scrubbed matrix -
    %these will be your next order terms
    Mode_append = ScrubMat(size(RLV,1)+1:end,:);
    
    Mode_append = uniquetol(Mode_append,'ByRows',true);
    
    %Label these as the next order terms
    Mode_append(:,end+1) = order_ind+1;
    
    %Add these to the RLV list
    RLV = cat(1,RLV,Mode_append);
    
end

%Normalise the RLVs post-computation
RLV(:,1:3) = RLV(:,1:3)/sqrt(3);

%Clear everything that isn't needed going forward
clear  Order1Mat rowind Sum_Mat Sum_Mat_reshaped ScrubMat Mode_append

%The resulting list of RLVs is added to a structure which will be used to
%pass vector and vector lists into functions, called VectorStructure
VectorStructure.RLV = RLV;

%% 2. Preallocation

% The remainder of the components of VectorStructure, namely the wavenumbers,
%  the required values of the pair potential for the  Strongly Nonlinear 
% equations and are generated using the
% Box_dependent_updates function, since certain parts of the problem will
% need to be recomputed as the box size changes - namely, the active
% wavenumbers and thus the relevant values of the pair potential
VectorStructure = Box_dependent_Updates(VectorStructure,1);

%Extract these results
PairPotValues = VectorStructure.PairPotValues;

Waveno_Vect = VectorStructure.Waveno_Vect;

%Extract the points which are, in principle, the first order points
[phi_index,~] = find(Waveno_Vect(:,end)==1,1);

%The aim now is to generate the sums appearing in (S1) of the supplementary
%material. We will do this by creating a 4D array whose j-th page (i.e.
%the last index) is the j-th sum, which will be multiplied by the
%appropriate amplitude. So, we start by creating an empty array
CosVector = zeros(Nx,Ny,Nz,size(Waveno_Vect,1));

%Create a spatial grid for this calculation
[X,Y,Z] = ndgrid((0:Nx-1)*Lx*2*pi/Nx,(0:Ny-1)*Ly*2*pi/Ny,(0:Nz-1)*Lz*2*pi/Nz);

%Now, extract the wavenumbers from the RLV and use them to generate the
%desired cosines, for the sum defined in (S1):
%M = phi0+phi1*(cosines of waveno. 1)+phisqrt(4/3)*(cosines of waveno.
%sqrt(4/3))+...
Wavevectors = struct('Kset', cell(1, size(Waveno_Vect,1)));

for ii=1:size(Waveno_Vect,1)
    
    %Find wavenumbers of a given size, using the unique wavenumber vector
    %generated a few lines ago. As these end up being nonintegers, we
    %identify things within the SAME TOLERANCE as uniquetol (10^-4)
    
    Wavevectors(ii).Kset(:,1:4) =...
        RLV(abs(RLV(:,1).^2+RLV(:,2).^2+RLV(:,3).^2 - Waveno_Vect(ii,1))<1E-4,:);
    
    Wavevectors(ii).Kset(:,5) = Waveno_Vect(ii,1);
    
    for jj = 1:size(Wavevectors(ii).Kset,1)
        
        %For each of these wavevectors, we add cos(k.*r)
        %to the current page of the 4D array, so the result on each page is
        %the sum of complex exponentials for wavevectors of a given length
        %and thus the sums like those appearing in (S1)
        
        CosVector(:,:,:,ii) = CosVector(:,:,:,ii)+...
            cos(Wavevectors(ii).Kset(jj,1)*X+ ...
            Wavevectors(ii).Kset(jj,2)*Y+...
            Wavevectors(ii).Kset(jj,3)*Z);
        
    end
end

%Add this collection of cosines to VectorStructure

VectorStructure.CosVector = CosVector;

%again, clear everything not needed going forward
clear X Y Z

%With the initial cell parameters and the necessary quantities for
%the SNLT equations to be constructed defined, we can define the equations
%to solve as an anonymous function of the amplitudes and the phi_1
%amplitude which will remain fixed. The function which generates the SNLT
%equations can be found at the end of this script

SNLT_Eqtns_1 = @(phi_mu,phi_1)(SNLT_Eqtns(phi_mu,phi_1,VectorStructure,phi_index));

%Pre-allocate the save vectors for the solution branch outputs:
% solbranch - stores the amplitude and chemical potential at each branch
% point
% swell - stores the ratio between the crystal's ideal cell size and the
% original cell
% GP_Liquid - stores the value of the Grand potential for the liquid that
% corresponds to the branch's mu value
% GP_Crystal - stores the Grand potential for the crystal for the branch
% rho_bar - stores the average density of the crystal
% rho_liquid - stores the density of the liquid which corresponds to the
% value of mu at the branch point
solbranch = zeros(size(Waveno_Vect,1)+1,nosteps);
swell = zeros(1,nosteps);  
GP_Liquid = zeros(1,nosteps);       GP_Crystal = zeros(1,nosteps);
rho_bar = zeros(1,nosteps);      rho_liquid = zeros(1,nosteps);


% We set here some options for the solvers used in the branch part of the
% code, one for the SNLT system and one for finding the value of the liquid
% at a given value of mu
SNLT_options = optimoptions(@fsolve,'display','off');

rho_options = optimoptions(@fsolve,'display','off');

%% 3. Branch Computation for the SNLT system

% In this section, we compute the solution branch as determined by the SNLT
% approach - we do this using a loop which does the following
% 1) computes the solution for the amplitudes phi and chemical potential mu
% for a fixed amplitude phi_1 in the original periodic cell
% 2) Ideal box size is found by minimizing the Grand potential with respect
% to box size
% 3) Solution is recomputed in this box

tic

for loop_ind=1:nosteps
    
    %Fix a phi_1 amplitude determined by the loop
    phi1 = startval+(loop_ind-1)*stepsize;
    
    %Use this value of phi to fix the equations that we are solving for each branch
    SNLT_NoSwell = @(phi_mu)(SNLT_Eqtns_1(phi_mu,phi1));
    
   
    
    if loop_ind==1
        % The first initial guess uses the results from weakly nonlinear theory
        % to determine what the bulk mode phi_0 and the chemical potential
        % mu (denoted by phi_guess(end))
        phi_guess = zeros(size(Waveno_Vect,1)+1,1);
        
        phi_guess(1) = log(-1/PairPotValues(phi_index,2))-phi1;
        
        phi_guess(end) = log(-1/PairPotValues(phi_index,2))-...
            1/PairPotValues(phi_index,2)*PairPotValues(1,2)-...
            phi1*(PairPotValues(1,2)/PairPotValues(phi_index,2)-1);
        
    else
        phi_guess = phi_sol;
    end
    
    % Set the phi_1 amplitude the the fixed value
    phi_guess(phi_index) = phi1;
    
    % Use fsolve to solve the problem in the original box
    [phi_sol] = fsolve(SNLT_NoSwell,phi_guess,SNLT_options);
    
    % We have a solution, however we must now use this to find the ideal
    % box size for the crystal at this point of the branch. To do so, we
    % generate the crystal in physical space:
    
    M = 0;
    
    for ii=1:size(phi_sol,1)-1
        M = M+phi_sol(ii)*CosVector(:,:,:,ii);
    end
    
    % This is then fed into a routine (see repeated functions at the end of
    % this script) that, given a value for swell (namely, the ratio
    % between the ideal cell size that minimizes the Grand potential
    % and the original cell) computes the Grand potential
 
    
    GP_Func = @(swell)(GP_GEM4(M,phi_sol(end),Boxparams,swell));
    
    % Find the value of the swell which minimizes the above function. 
    % Here we use fminbd for ease and to subvert problems on the unstable
    % parts of the branch where other minimizer functions seem to fail
    
    SwellVal = fminbnd(GP_Func,0.99,1.05);
    
    % Store this swell value in a save vector
    swell(loop_ind) = SwellVal;
    
    % % Update the box using this swell value
    Boxparams.Lx = Lx0*SwellVal;    Boxparams.Ly = Ly0*SwellVal;
    Boxparams.Lz = Lz0*SwellVal;
    
    % Update the wavenumbers and relevant pair potential values for the SNLT
    % equations for the new cell size
    
    VectorStructure = Box_dependent_Updates(VectorStructure,SwellVal);
    
    % Define the SNLT equations to solve as a function of the phi_mu vector
    % for this new cell
    ToSolve = @(phi_mu)(SNLT_Eqtns(phi_mu,phi1,VectorStructure,phi_index));
    
    %Solve the SNLT using fsolve
    [phi_sol] = fsolve(ToSolve,phi_sol,SNLT_options);
    
    %Add the obtained amplitudes and chemical potential mu to save matrix
    solbranch(:,loop_ind) = phi_sol;
    
    %To extract physical and thermodynamic quantities, we construct the
    %crystal for this solution
    
    M = 0;
    
    for ii=1:size(phi_sol,1)-1
        M = M+phi_sol(ii)*CosVector(:,:,:,ii);
    end
    
    % Extract the average density for this crystal
    rho_bar(loop_ind) = sum(exp(M(:)))/numel(M);
    
    % Compute the Grand Potential
    GP_Crystal(loop_ind) = GP_GEM4(M,phi_sol(end),Boxparams,SwellVal);
    
    % Compute the density of the liquid at the obtained value of mu from the SNLT - on
    % the first loop, we use the density at onset, -1/Vhat(1), as an
    % initial guess and the previous liquid density on all subsequent loops
    if loop_ind==1
        
        rho_liquid(loop_ind) = fsolve(@(x)(log(x)+PairPotValues(1,2)*x)-solbranch(end,loop_ind),...
            -1/PairPotValues(phi_index,2),rho_options);
        
    else
        
        rho_liquid(loop_ind) = fsolve(@(x)(log(x)+PairPotValues(1,2)*x)-solbranch(end,loop_ind),...
            rho_liquid(loop_ind-1),rho_options);
        
    end
    
    %Calculate the Grand Potential of the liquid
    GP_Liquid(loop_ind) = rho_liquid(loop_ind)*(log(rho_liquid(loop_ind))-1)+...
                                    0.5*rho_liquid(loop_ind)^2*PairPotValues(1,2)-...
                                    solbranch(end,loop_ind)*rho_liquid(loop_ind);
    
end

toc

%% 4. Plots

% For nondimensional plotting, you need to use R^3 = 5.571858^3, emerging
% from the leengthscale of the GEM-4 pair potential
R_cubed = 5.571858^3;

%Figure 1 plots the nondimensional average density of the crystal and liquid densities
%against mu
figure(1);
hold on;
plot(solbranch(end,:),(rho_bar)*R_cubed,'r','linestyle','-');
plot(solbranch(end,:),rho_liquid*R_cubed,'k','linestyle','-');
hold off;
title('rho branch');
box on;
axis tight
xlabel('$\mu$','Interpreter','Latex');
ylabel('$\rho*R_s^3$','Interpreter','Latex');
drawnow;

% figure 2 plots the logarithm (base e) of the nondimensional average
% density and liquid density, again, against mu
figure(2);
hold on;
plot(solbranch(end,:),log(rho_bar*R_cubed),'r','linestyle','-','linewidth',2);
plot(solbranch(end,:),log(rho_liquid*R_cubed),'k','linewidth',1.5);
hold off;
title('log(rho) branch');
box on;
axis tight
xlabel('$\mu$','Interpreter','Latex');
ylabel('$\log(\rho*R_s^3)$','Interpreter','Latex');
drawnow;

% figure 3 plots the nondimensional Grand potential of the crystal and
% liquid phases against mu
figure(3);
hold on;
plot(solbranch(end,:),GP_Crystal*R_cubed,'r','linestyle','-','LineWidth',2);
plot(solbranch(end,:),GP_Liquid*R_cubed,'k','linewidth',1.5);
hold off;
box on;
axis tight
xlabel('$\mu$','Interpreter','Latex');
ylabel('$\frac{R_s^3\Omega}{V}$','Interpreter','Latex');
drawnow;

figure(4);
hold on;
plot(solbranch(end,:),(GP_Crystal-GP_Liquid)*R_cubed,'color','r','linestyle','-',...
    'LineWidth',2);
hold off;
set(gca,'xaxislocation','origin')
axis tight;
xlabel('$\mu$','Interpreter','Latex');
ylabel('$\frac{R_s^3(\Omega-\Omega_{liq})}{V}$','Interpreter','Latex');
drawnow;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%              Repeatedly Used functions can be found here:              %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% Box_Dependent_Updates:
function VectorStructure = Box_dependent_Updates(VectorStructure,swell)

RLV = VectorStructure.RLV;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%Extract the unique wavenumbers. These are done as squared
%wavenumber to keep things rational (and to save heartache later when things
%round badly, when unique operations break down, when it tries to feed a
%rational number into an index, etc.)
Waveno_Vect = uniquetol([(RLV(:,1)/swell).^2+(RLV(:,2)/swell).^2 + (RLV(:,3)/swell).^2,...
                                                RLV(:,4)],1E-5,'ByRows',true);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%    2. GET PAIR POTENTIAL VALUES AT RLV!!! %%%%
%Make the pair potential in fourier space and steal the relevant values for the RLV points
%using this rather handy function I wrote

PairPotValues = zeros(size(Waveno_Vect,1),3);
Potential = VectorStructure.potential;

%Preallocate the data in column 1 (wavenumber squared) and column 3 (the
%order of the wavenumber on the lattice)

PairPotValues(:,1) = Waveno_Vect(:,1);     PairPotValues(:,3) = Waveno_Vect(:,2);

%The top element is always the zero wavenumber, so in that goes

PairPotValues(1,2) = Potential(1,2);

% Now, to get the rest, we extract from the potential in Fourier space:

for jj=2:size(Waveno_Vect,1)
    %Within the imported data, find the closest wavenumber to the one you
    %need
    
    
    GEM_ind = find((Potential(:,1).^2-Waveno_Vect(jj,1))>0,1);
    
    %...and allocate using linear interpolation, it's dat easy (geddit? because it's a .dat file?
    %huehuehue)
    
    PairPotValues(jj,2) = Potential(GEM_ind-1,2)+...
        (Potential(GEM_ind-1,1)-sqrt(Waveno_Vect(jj,1)))/...
        (Potential(GEM_ind-1,1)-Potential(GEM_ind,1))*...
        (Potential(GEM_ind,2)-Potential(GEM_ind-1,2));
    
end

%For neatness, put the expo structures into one vectorstructure, so that
%passing it into functions is more of a doddle
VectorStructure.Waveno_Vect = Waveno_Vect;      VectorStructure.PairPotValues = PairPotValues;

end

function SNLT = SNLT_Eqtns(phi_mu_vect,phi1_val,VectorStructure,phi_index)

%Unpack the parts of VectorStructure necessary for the computations here,
%namely the pair potential values and CosVector
PairPot = VectorStructure.PairPotValues;
CosVector = VectorStructure.CosVector;

%Do the fourier integral of the exponential of M:

% %Make M: Start with phi0 and then add the cosines, indexed by the grid -
% the -1 here is because the very last element of phi_mu_vect is, in fact,
% mu and not an amplitude
M = 0;
for ii=1:length(phi_mu_vect)-1
    M = M+phi_mu_vect(ii)*CosVector(:,:,:,ii);
end

%Exponentiate
exp_M = exp(M);

%Pre-allocate the array of the necessary Fourier Transform values of exp(M)
rho_hat_vector = zeros(length(PairPot),1);

% For each 
for ii=1:length(rho_hat_vector)
    
    FTerm = exp_M.*CosVector(:,:,:,ii);
    
    rho_hat_vector(ii) = sum(FTerm(:))/(numel(M))/CosVector(1,1,1,ii);
    
end

%Generate the equation (S2) for each of the modes
SNLT(2:length(phi_mu_vect)) =  phi_mu_vect(1:end-1)+PairPot(:,2).*rho_hat_vector;


%Add the chemical potential to the very first SNLT equation, to generate
%equation (S3) from the supplementary material
SNLT(2) = SNLT(2)-phi_mu_vect(end);

%The very first element of the vector SNLT is the constraint
% on the value of phi1
SNLT(1) =phi1_val -  phi_mu_vect(phi_index);
end


function GP_Phi = GP_GEM4(M,mu,Boxparams,swell)
% This subroutine calculates the Grand Potential
Lx = Boxparams.Lx0*swell;   Ly = Boxparams.Ly0*swell;   Lz = Boxparams.Lz0*swell;

Nx = Boxparams.Nx;  Ny = Boxparams.Ny;  Nz = Boxparams.Nz;

%Need a spatial grid, because who doesn't like a spatial grid?
[X,Y,Z] = ndgrid((0:Nx-1)*Lx*2*pi/Nx,(0:Ny-1)*Ly*2*pi/Ny,(0:Nz-1)*Lz*2*pi/Nz);

R2 = (X-Lx*pi).^2+(Y-Ly*pi).^2+(Z-Lz*pi).^2;

GEM4 = exp(-R2.^2/(5.571858)^4);

rho = exp(M);

Vhat = fftn(GEM4)*Lx*Ly*Lz*(2*pi)^3/(Nx*Ny*Nz);

convo_term = real(ifftn(fftn(rho).*Vhat));

GP_Term = (log(rho)-1+0.5*convo_term-mu).*rho;

% all things ready, now GP
GP_Phi = sum(GP_Term(:))/(Nx*Ny*Nz);

end


